Identifying the contributors to cosmic reionization with the Habitable World Observatory: LyC escape calibration in faint galaxies

Investigating how small-scale physical processes shape large-scale astrophysical phenomena is one of the key science themes of the Astro2020 decadal Survey. An example of this interplay is Cosmic Reionization, where ionizing photons from galaxies escaped into the intergalactic medium (IGM), driving its transition from neutral to ionized at $z>6$. Star-forming galaxies are thought to be the dominant sources of reionization. However, an open question remains as to whether bright or faint star-forming galaxies are the primary reionization contributors. This depends on the escape fraction $f_{~esc}^{LyC}$ -- the fraction of ionizing photons that successfully escape the galaxy's interstellar and circumgalactic medium to reach the IGM. Performing direct measurements of $f_{~esc}^{LyC}$ during the reionization epoch is not feasible, due to the near-zero transmission of the IGM at $z\gtrsim4$. However, by calibrating $f_{~esc}^{LyC}$ against indirect indicators (i.e. galaxy properties that correlate with $f_{~esc}^{LyC}$) at lower $z$, we can estimate its value in galaxies during reionization. Currently, $f_{~esc}^{LyC}$ calibrations are mostly limited to $\sim 90$ sources brighter $M_{UV} \sim -18$ at $z\sim0.3$. Yet, recent models suggest that fainter galaxies ($-19<M_{UV}<-13$) may be the major contributors to reionization. Our science goal is to extend $f_{~esc}^{LyC}$ calibrations to such faint magnitudes. With the Habitable Worlds Observatory, we aim to achieve a $\sim$ 20-fold increase in statistical power. Additionally, we plan to reach magnitudes as faint as 1/100 $L^*$ at $z\sim0.1$. Suitable targets will be selected from the upcoming Ultraviolet Explorer (UVEX) survey. Through this science case, we will be able to place robust constraints on the role of faint galaxies in the reionization of the Universe and identify its primary contributors.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

